SxSSD: A Secure and Extensible Software-defined Solid State Drive

Solid-state drives (SSDs) are built on NAND flash memory and expose it to the operating system through a block-based storage interface. As NAND flash has special read/write constraints due to its hardware nature, a translation between OS-level I/Os and raw flash memory I/Os is needed. This results in a flash translation layer (FTL) that creates a ``trusted computing base'' due to its physical isolation from the OS. Building on this trusted computing base, some security designs (e.g., data recovery from malware attacks) can ensure strong data security properties even if the OS is compromised. However, they mostly require modifying the FTL's firmware code, which is hard in practice because the traditional block-based FTL does not provide an interface to modify its internal functions. New flash storage interface designs, such as open-channel SSDs or zoned namespaces, have moved key FTL functions into the OS. These interfaces ease modification of FTL functions, at the cost of blurring the trusted boundary, as the FTL is no longer isolated from the OS. In this work, we have introduced SxSSD, a secure yet extensible software-defined SSD design. By decoupling internal policy definitions from primitive FTL mechanisms, we allow trusted applications to dynamically and securely define FTL policies and the exposed storage interface (achieving increased flexibility compared to open-channel and zoned namespaces SSDs). Most significantly, SxSSD retains the isolation of traditional FTL execution (achieving security similar to traditional block-based SSDs). We have identified and addressed key security challenges introduced under a compromised OS. In addition, we have implemented a prototype of SxSSD and evaluated its overhead with different FTL policies and storage interfaces. Experimental evaluation demonstrates that the overhead incurred by SxSSD is small compared to native FTL implementations.

==> results/meta_interface_results/build_paper_table_from_meta.py <==
#!/usr/bin/env python3
"""Build a paper table from the device-side meta timing CSV.

This reads the device timing log emitted by `meta-interface-policy.c` and
produces a compact summary table with one row per logical command.

The parser is robust to:
- leading stray rows before the first full run
- either attestation order (`security -> consistency` or the reverse)
- old CSVs without the newer `report_type` column
"""

from __future__ import annotations

import argparse
import csv
import statistics
from dataclasses import dataclass
from pathlib import Path


@dataclass(frozen=True)
class StepSpec:
    label: str
    size_pages: int | None
    command: str
    detail: str
    report_type: str = ""


def step(label: str, size_pages: int | None, command: str, detail: str, report_type: str = "") -> StepSpec:
    return StepSpec(label, size_pages, command, detail, report_type)


def run_patterns(use_report_type: bool) -> tuple[tuple[StepSpec, ...], tuple[StepSpec, ...]]:
    sec = "security" if use_report_type else ""
    con = "consistency" if use_report_type else ""

    common_prefix = (
        step("INIT_SESSION", None, "session", "submit"),
        step("INIT_SESSION", None, "session", "fetch"),
        step("INSTALL_POLICY", 6, "install", "submit"),
        step("ACTIVATE_POLICY", 6, "activate", "submit"),
    )

    common_suffix = (
        step("DEACTIVATE_POLICY", 6, "deactivate", "submit"),
        step("UPDATE_POLICY", 6, "update", "submit"),
        step("ACTIVATE_POLICY", 6, "activate", "submit"),
        step("DEACTIVATE_POLICY", 6, "deactivate", "submit"),
        step("REMOVE_POLICY", 6, "remove", "submit"),
    )

    security_first = common_prefix + (
        step("POLICY_ATTESTATION (Security)", None, "attest", "submit", sec),
        step("POLICY_ATTESTATION (Security)", None, "attest", "fetch", sec),
        step("POLICY_ATTESTATION (Consistency)", 6, "attest", "submit", con),
        step("POLICY_ATTESTATION (Consistency)", 6, "attest", "fetch", con),
    ) + common_suffix

    consistency_first = common_prefix + (
        step("POLICY_ATTESTATION (Consistency)", 6, "attest", "submit", con),
        step("POLICY_ATTESTATION (Consistency)", 6, "attest", "fetch", con),
        step("POLICY_ATTESTATION (Security)", None, "attest", "submit", sec),
        step("POLICY_ATTESTATION (Security)", None, "attest", "fetch", sec),
    ) + common_suffix

    return security_first, consistency_first


def load_rows(path: Path) -> list[dict[str, str]]:
    with path.open("r", encoding="utf-8", newline="") as fh:
        return list(csv.DictReader(fh))


def row_key(row: dict[str, str]) -> tuple[str, str, str]:
    return row.get("command", ""), row.get("detail", ""), row.get("report_type", "")


def match_pattern(rows: list[dict[str, str]], start: int, pattern: tuple[StepSpec, ...]) -> tuple[int, dict[str, list[int]]] | None:
    if start + len(pattern) > len(rows):
        return None

    by_label: dict[str, list[int]] = {}
    for offset, spec in enumerate(pattern):
        row = rows[start + offset]
        if row.get("command") != spec.command:
            return None
        if row.get("detail") != spec.detail:
            return None
        if spec.report_type and row.get("report_type", "") != spec.report_type:
            return None
        if not spec.report_type and "report_type" in row and row.get("report_type", "") not in ("", spec.report_type):
            # Old CSVs have no report_type column; new CSVs have it.
            # For rows where we do not care, accept an empty value only.
            return None

        size = int(row["policy_size_pages"])
        if spec.size_pages is not None and size != spec.size_pages:
            return None

        by_label.setdefault(spec.label, []).append(int(row["elapsed_ns"]))

    return start + len(pattern), by_label


def aggregate_mode(rows: list[dict[str, str]], mode: str, use_report_type: bool) -> dict[str, list[int]]:
    mode_rows = [row for row in rows if row.get("mode") == mode]
    patterns = run_patterns(use_report_type)
    by_label: dict[str, list[int]] = {}

    index = 0
    while index < len(mode_rows):
        matched = None
        for pattern in patterns:
            matched = match_pattern(mode_rows, index, pattern)
            if matched is not None:
                break
        if matched is None:
            index += 1
            continue

        next_index, chunk_values = matched
        for label, values in chunk_values.items():
            by_label.setdefault(label, []).extend(values)
        index = next_index

    return by_label


def build_summary(rows: list[dict[str, str]]) -> list[list[str]]:
    use_report_type = any(row.get("report_type", "") for row in rows)
    normal = aggregate_mode(rows, "normal", use_report_type)
    confidential = aggregate_mode(rows, "confidential", use_report_type)

    output_order = [
        ("INIT_SESSION", None),
        ("INSTALL_POLICY", 6),
        ("UPDATE_POLICY", 6),
        ("REMOVE_POLICY", 6),
        ("ACTIVATE_POLICY", 6),
        ("DEACTIVATE_POLICY", 6),
        ("POLICY_ATTESTATION (Security)", None),
        ("POLICY_ATTESTATION (Consistency)", 6),
    ]

    def display_label(label: str) -> str:
        mapping = {
            "INIT_SESSION": r"\texttt{INIT\_SESSION}",
            "INSTALL_POLICY": r"\texttt{INSTALL\_POLICY}",
            "ACTIVATE_POLICY": r"\texttt{ACTIVATE\_POLICY}",
            "DEACTIVATE_POLICY": r"\texttt{DEACTIVATE\_POLICY}",
            "UPDATE_POLICY": r"\texttt{UPDATE\_POLICY}",
            "REMOVE_POLICY": r"\texttt{REMOVE\_POLICY}",
            "POLICY_ATTESTATION (Security)": r"\texttt{POLICY\_ATTESTATION (S)}",
            "POLICY_ATTESTATION (Consistency)": r"\texttt{POLICY\_ATTESTATION (C)}",
        }
        return mapping[label]

    table_rows: list[list[str]] = []
    for label, size_pages in output_order:
        normal_values = normal.get(label, [])
        confidential_values = confidential.get(label, [])
        if not normal_values or not confidential_values:
            raise ValueError(f"Missing samples for {label}")

        normal_ms = statistics.mean(normal_values) / 1_000_000.0
        confidential_ms = statistics.mean(confidential_values) / 1_000_000.0
        table_rows.append(
            [
                display_label(label),
                "--" if size_pages is None else str(size_pages),
                f"{normal_ms:.3f}",
                f"{confidential_ms:.3f}",
            ]
        )

    return table_rows


def write_summary(path: Path, rows: list[list[str]]) -> None:
    with path.open("w", encoding="utf-8", newline="") as fh:
        writer = csv.writer(fh)
        writer.writerow(["command", "size", "normal", "confidential"])
        writer.writerows(rows)


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--input", type=Path, default=Path(__file__).resolve().parent / "meta_timing.csv")
    parser.add_argument("--output", type=Path, default=Path(__file__).resolve().parent / "paper_table.csv")
    args = parser.parse_args()

    rows = load_rows(args.input)
    summary = build_summary(rows)
    write_summary(args.output, summary)
    print(f"Wrote {args.output}")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())

